Brain-Inspired Learning on Neuromorphic Substrates

Neuromorphic hardware strives to emulate brain-like neural networks and thus holds the promise for scalable, low-power information processing on temporal data streams. Yet, to solve real-world problems, these networks need to be trained. However, training on neuromorphic substrates creates significant challenges due to the offline character and the required non-local computations of gradient-based learning algorithms. This article provides a mathematical framework for the design of practical online learning algorithms for neuromorphic substrates. Specifically, we show a direct connection between Real-Time Recurrent Learning (RTRL), an online algorithm for computing gradients in conventional Recurrent Neural Networks (RNNs), and biologically plausible learning rules for training Spiking Neural Networks (SNNs). Further, we motivate a sparse approximation based on block-diagonal Jacobians, which reduces the algorithm's computational complexity, diminishes the non-local information requirements, and empirically leads to good learning performance, thereby improving its applicability to neuromorphic substrates. In summary, our framework bridges the gap between synaptic plasticity and gradient-based approaches from deep learning and lays the foundations for powerful information processing on future neuromorphic hardware systems.

==> get_img.sh <==
cp ../img/figsrc/comp_graph/diagram.pdf img__figsrc__comp_graph__diagram.pdf
cp ../img/figsrc/diagonal_part.png img__figsrc__diagonal_part.png
cp ../img/figure_recurrent_detached.pdf img__figure_recurrent_detached.pdf
cp ../img/figsrc/mixed_mode_ad/figsrc_reversenop_graph.pdf ./img__figsrc__mixed_mode_ad__figsrc_reversenop_graph.pdf
cp ../img/figsrc/mixed_mode_ad/figsrc_forwardnop_graph.pdf ./img__figsrc__mixed_mode_ad__figsrc_forwardnop_graph.pdf
cp ../img/figsrc/mixed_mode_ad/figsrc_mixednop_graph.pdf ./img__figsrc__mixed_mode_ad__figsrc_mixednop_graph.pdf
cp ../img/figure_losses.pdf ./img__figure_losses.pdf


